RoboMoRe: LLM-based Robot Co-design via Joint Optimization of Morphology and Reward

Robot co-design, jointly optimizing morphology and control policy, remains a longstanding challenge in the robotics community, where many promising robots have been developed. However, a key limitation lies in its tendency to converge to sub-optimal designs due to the use of fixed reward functions, which fail to explore the diverse motion modes suitable for different morphologies. Here we propose RoboMoRe, a large language model (LLM)-driven framework that integrates morphology and reward shaping for co-optimization within the robot co-design loop. RoboMoRe performs a dual-stage optimization: in the coarse optimization stage, an LLM-based diversity reflection mechanism generates both diverse and high-quality morphology-reward pairs and efficiently explores their distribution. In the fine optimization stage, top candidates are iteratively refined through alternating LLM-guided reward and morphology gradient updates. RoboMoRe can optimize both efficient robot morphologies and their suited motion behaviors through reward shaping. Results demonstrate that without any task-specific prompting or predefined reward/morphology templates, RoboMoRe significantly outperforms human-engineered designs and competing methods across eight different tasks.

==> SupplementaryMaterial/Diversity.py <==
Please write a new reward function to encourage more robot motion behaviours, which can promote high fitness function and is quite different from all previous reward functions in the design style. (Reward)

Please propose a new morphology design, which can promote high fitness function and is quite different from all previous morphology designs in the design style. (Morphology)

==> SupplementaryMaterial/Fine_op.py <==
There are also some reward functions and their fitness. Please carefully observe these reward funcions and their fitness, try to write a reward function to further improve the fitness. (Reward)

There are also some design parameters and their fitness. Please carefully observe these parameters and their fitness, try to design a new parameter to further improve the fitness. (Morphology)
